Complex Discontinuity Designs Using Covariates: Impact of School Grade Retention on Later Life Outcomes in Chile

Regression discontinuity designs are extensively used for causal inference in observational studies. However, they are usually confined to settings with simple treatment rules, determined by a single running variable, with a single cutoff. Motivated by the problem of estimating the impact of grade retention on educational and juvenile crime outcomes in Chile, we propose a framework and methods for complex discontinuity designs that encompasses multiple treatment rules. In this framework, the observed covariates play a central role for identification, estimation, and generalization of causal effects. Identification is non-parametric and relies on a local strong ignorability assumption. Estimation proceeds as in any observational study under strong ignorability, yet in a neighborhood of the cutoffs of the running variables. We discuss estimation approaches based on matching and weighting, including complementary regression modeling adjustments. We present assumptions for generalization; that is, for identification and estimation of average treatment effects for target populations. We also describe two approaches to select the neighborhood for analysis. We find that grade retention in Chile has a negative impact on future grade retention, but is not associated with dropping out of school or committing a juvenile crime.

==> graphics/estimates.R <==
dat <- read.csv("/Users/eric/Desktop/Labs/Jose Zubizarreta/eric.csv")
par(mgp = c(3, 1, 0),
    mar = c(3, 4, 2, 4))
plot(x = c(1, 4, 7),
     y = dat$difference,
     pch = 16,
     ylab = "Difference in Proportions",
     cex.lab = 0.85,
     xlab = "",
     xaxt = "n",
     cex.axis = 0.85,
     ylim = c(-0.15, 0.05),
     xlim = c(0.75, 9.25),
     #main = "Estimates for the Neighborhood Average Treatment Effect",
     cex.main = 1)
abline(h = 0,
       lty = 2,
       lwd = 0.5)
xspots <- c(1, 4, 7)
for (i in 1:3){
  x <- xspots[i]
  points(x = c(x, x),
         y = c(dat$lower[i], dat$upper[i]),
         type = "l")
}
par(new = TRUE)
plot(x = c(2, 5, 8),
       y = dat$Treated,
       pch = 17,
       col = gray(0.75),
       cex = 0.75,
     xaxt = "n",
     yaxt = "n",
     ylab = "",
     xlab = "",
     ylim = c(0, 0.6),
     xlim = c(0.75, 9.25))
points(x = c(3, 6, 9),
       y = dat$Control,
       pch = 16,
       col = gray(0.75),
       cex = 0.75)
axis(side = 4, 
     at = c(0, 0.2, 0.4, 0.6),
     col.axis = gray(0.75),
     col.ticks = gray(0.75),
     cex.axis = 0.85,
     cex.lab = 0.85)
mtext(text = "Proportion",
      las = 2,
      at = 10.5,
      cex = 0.85,
      col = gray(0.75),
      line = -7)
abline(v = 3.5)
abline(v = 6.5)
mtext(text = "Commiting a Crime",
      line = -12,
      at = 1.9,
      cex = 0.85)
mtext(text = "Repeating a Grade",
      line = -12,
      at = 5,
      cex = 0.85)
mtext(text = "Dropping Out of School",
      line = -12,
      at = 8.2,
      cex = 0.85)
legend(x = 8,
       y = 0.6,
       legend = c("Difference", "Treated", "Controls"),
       pch = c(16, 17, 16),
       cex = 0.8,
       #cex.pch = c(1, 0.85, 0.85),
       col = c("black", gray(0.75), gray(0.75)))


==> graphics/old/rules.R <==
####################
# Libraries
#######

library("shape")

####################
# Just rules
#######

plot(0, 0, type='l', xlim = c(1,7), ylim = c(1,7), lty = 2, xlab = expression(paste(italic(R[1]))), ylab = expression(paste(italic(R[3]))), bty = 'l', xaxt = 'n', yaxt = 'n')
axis(1, at = seq(1, 3, by = 1), las = 1)
axis(1, at = seq(5, 7, by = 1), las = 1)
axis(1, at = 4, las = 1, labels = FALSE)
mtext(expression(paste(italic(c[11]),'= 4')), 1, line = 1, at = 4)
axis(2, at = seq(1, 7, by = 1), las=1)
axis(2, at = 4.5, las=1, colaxis="white", labels = FALSE)
mtext(expression(paste(italic(c[13]),'= 4.5')), 2, line = 1, at = 4.5)
rect(-1, -1, 4, 4.5, density = 7, border = "black", lty = 2)
legend(2.1, 2.9, expression(italic(Q[1])), box.col = "white", bg = "white", adj = 0.55)

plot(0, 0, type='l', xlim = c(1,7), ylim = c(1,7), lty = 2, xlab = expression(paste(italic(R[2]))), ylab = expression(paste(italic(R[3]))), bty = 'l', xaxt = 'n', yaxt = 'n')
axis(1, at = seq(1, 3, by = 1), las = 1)
axis(1, at = seq(5, 7, by = 1), las = 1)
axis(1, at = 4, las = 1, labels = FALSE)
mtext(expression(paste(italic(c[22]),'= 4')), 1, line = 1, at = 4)
axis(2, at = seq(1, 4, by = 1), las=1)
axis(2, at = seq(6, 7, by = 1), las=1)
axis(2, at = 5, las=1, colaxis="white", labels = FALSE)
mtext(expression(paste(italic(c[23]),'= 5')), 2, line = 1, at = 5)
rect(-1, -1, 4, 5, density = 7, border = "black", lty = 2)
legend(2.1, 3.2, expression(italic(Q[2])), box.col = "white", bg = "white", adj = 0.55)

####################
# Rules and neighborhoods
#######

plot(0, 0, type='l', xlim = c(1,7), ylim = c(1,7), lty = 2, xlab = expression(paste(italic(R[1]))), ylab = expression(paste(italic(R[3]))), bty = 'l', xaxt = 'n', yaxt = 'n', main = "Treatment rule 1")
axis(1, at = seq(1, 3, by = 1), las = 1)
axis(1, at = seq(5, 7, by = 1), las = 1)
axis(1, at = 4, las = 1, labels = FALSE)
mtext(expression(paste(italic(c[11]),'= 4')), 1, line = 1, at = 4)
axis(2, at = seq(1, 7, by = 1), las=1)
axis(2, at = 4.5, las=1, colaxis="white", labels = FALSE)
mtext(expression(paste(italic(c[13]),'= 4.5')), 2, line = 1, at = 4.5, las = 2)
rect(3.5, 4.4, 4.3, 4.6, col = "lightgrey", border = "black", angle = 135, lty = 2)
rect(-1, -1, 4, 4.5, density = 7, border = "black", lty = 2)
#legend(2.1, 2.9, expression(italic(Q[1])), box.col = "white", bg = "white", adj = 0.55)
text(4.7, 3.1, expression(italic(Q[1])))
Arrows(4.5, 3.1, 3.5, 2.9, arr.length = 0.1, arr.width = 0.1)
text(4.7, 4.8, expression(italic(N[1])))
Arrows(4.5, 4.8, 4.15, 4.5, arr.length = 0.1, arr.width = 0.1)

plot(0, 0, type='l', xlim = c(1,7), ylim = c(1,7), lty = 2, xlab = expression(paste(italic(R[2]))), ylab = expression(paste(italic(R[3]))), bty = 'l', xaxt = 'n', yaxt = 'n', main = "Treatment rule 2")
axis(1, at = seq(1, 3, by = 1), las = 1)
axis(1, at = seq(5, 7, by = 1), las = 1)
axis(1, at = 4, las = 1, labels = FALSE)
mtext(expression(paste(italic(c[22]),'= 4')), 1, line = 1, at = 4)
axis(2, at = seq(1, 4, by = 1), las=1)
axis(2, at = 5, las=1, colaxis="white", labels = FALSE)
axis(2, at = seq(6, 7, by = 1), las=1)
mtext(expression(paste(italic(c[23]),'= 5')), 2, line = 1, at = 5, las = 2)
rect(3.5, 4.8, 4.4, 5.1, col = "lightgrey", border = "black", angle = 135, lty = 2)
rect(-1, -1, 4, 5, density = 7, border = "black", lty = 2)
#legend(2.1, 2.9, expression(italic(Q[1])), box.col = "white", bg = "white", adj = 0.55)
text(4.7, 3.1, expression(italic(Q[2])))
Arrows(4.5, 3.1, 3.5, 2.9, arr.length = 0.1, arr.width = 0.1)
text(5.2, 5.1, expression(italic(N[2])))
Arrows(5, 5.1, 4.15, 4.95, arr.length = 0.1, arr.width = 0.1)

####################
# Case study
#######

plot(0, 0, type='l', xlim = c(1,7), ylim = c(1,7), lty = 2, xlab = expression(paste(italic(R[1]))), ylab = expression(paste(italic(R[3]))), bty = 'l', xaxt = 'n', yaxt = 'n')
axis(1, at = seq(1, 3, by = 1), las = 1)
axis(1, at = seq(5, 7, by = 1), las = 1)
axis(1, at = 4, las = 1, labels = FALSE)
mtext(expression(paste(italic(c[11]),'= 4')), 1, line = 1, at = 4)
axis(2, at = seq(1, 7, by = 1), las=1)
axis(2, at = 4.5, las=1, colaxis="white", labels = FALSE)
mtext(expression(paste(italic(c[13]),'= 4.5')), 2, line = 1, at = 4.5)
rect(3.5, 4.4, 4.3, 4.6, col = "lightgrey", border = "black", angle = 135, lty = 2)
rect(-1, -1, 4, 4.5, density = 7, border = "black", lty = 2)
legend(2.1, 2.9, expression(italic(Q[1])), box.col = "white", bg = "white", adj = 0.55)
text(4.7, 4.8, expression(italic(N[1])))
#arrows(4.5, 4.5, 4.2, 4.5, angle = 4)
Arrows(4.5, 4.8, 4.15, 4.5, arr.length = 0.1, arr.width = 0.1)

plot(0, 0, type='l', xlim = c(1,7), ylim = c(1,7), lty = 2, xlab = expression(paste(italic(R[2]))), ylab = expression(paste(italic(R[3]))), bty = 'l', xaxt = 'n', yaxt = 'n')
axis(1, at = seq(1, 3, by = 1), las = 1)
axis(1, at = seq(5, 7, by = 1), las = 1)
axis(1, at = 4, las = 1, labels = FALSE)
mtext(expression(paste(italic(c[22]),'= 4')), 1, line = 1, at = 4)
axis(2, at = seq(1, 4, by = 1), las=1)
axis(2, at = seq(6, 7, by = 1), las=1)
axis(2, at = 5, las=1, colaxis="white", labels = FALSE)
mtext(expression(paste(italic(c[23]),'= 5')), 2, line = 1, at = 5)
rect(3.5, 4.8, 4.4, 5.1, col = "lightgrey", border = "black", angle = 135, lty = 2)
rect(-1, -1, 4, 5, density = 7, border = "black", lty = 2)
legend(2.1, 3.2, expression(italic(Q[2])), box.col = "white", bg = "white", adj = 0.55)
text(4.7, 5.3, expression(italic(N[2])))
#arrows(4.5, 4.5, 4.2, 4.5, angle = 4)
Arrows(4.5, 5.3, 4.2, 4.95, arr.length = 0.1, arr.width = 0.1)


==> graphics/old/rules2.R <==
####################
# Libraries
#######

library("shape")

####################
# Just rules
#######

plot(0, 0, type='l', xlim = c(1,7), ylim = c(1,7), lty = 2, xlab = expression(paste(italic(R[1]))), ylab = expression(paste(italic(R[3]))), bty = 'l', xaxt = 'n', yaxt = 'n')
axis(1, at = seq(1, 3, by = 1), las = 1)
axis(1, at = seq(5, 7, by = 1), las = 1)
axis(1, at = 4, las = 1, labels = FALSE)
mtext(expression(paste(italic(c[11]),'= 4')), 1, line = 1, at = 4)
axis(2, at = seq(1, 7, by = 1), las=1)
axis(2, at = 4.5, las=1, colaxis="white", labels = FALSE)
mtext(expression(paste(italic(c[13]),'= 4.5')), 2, line = 1, at = 4.5)
rect(-1, -1, 4, 4.5, density = 7, border = "black", lty = 2)
rect(-1, -1, 4, 4.5, density = 0, border = "black", lty = 1)
legend(2.1, 2.9, expression(italic(Q[1])), box.col = "white", bg = "white", adj = 0.55)

plot(0, 0, type='l', xlim = c(1,7), ylim = c(1,7), lty = 2, xlab = expression(paste(italic(R[2]))), ylab = expression(paste(italic(R[3]))), bty = 'l', xaxt = 'n', yaxt = 'n')
axis(1, at = seq(1, 3, by = 1), las = 1)
axis(1, at = seq(5, 7, by = 1), las = 1)
axis(1, at = 4, las = 1, labels = FALSE)
mtext(expression(paste(italic(c[22]),'= 4')), 1, line = 1, at = 4)
axis(2, at = seq(1, 4, by = 1), las=1)
axis(2, at = seq(6, 7, by = 1), las=1)
axis(2, at = 5, las=1, colaxis="white", labels = FALSE)
mtext(expression(paste(italic(c[23]),'= 5')), 2, line = 1, at = 5)
rect(-1, -1, 4, 5, density = 7, border = "black", lty = 2)
rect(-1, -1, 4, 5, density = 0, border = "black", lty = 1)
legend(2.1, 3.2, expression(italic(Q[2])), box.col = "white", bg = "white", adj = 0.55)

####################
# Rules and neighborhoods
#######

plot(0, 0, type='l', xlim = c(1,7), ylim = c(1,7), lty = 2, xlab = expression(paste(italic(R[1]))), ylab = expression(paste(italic(R[3]))), bty = 'l', xaxt = 'n', yaxt = 'n', main = "Treatment rule q = 1")
axis(1, at = seq(1, 3, by = 1), las = 1)
axis(1, at = seq(5, 7, by = 1), las = 1)
axis(1, at = 4, las = 1, labels = FALSE)
mtext(expression(paste(italic(c[11]),'= 4')), 1, line = 1, at = 4)
axis(2, at = seq(1, 7, by = 1), las=1)
axis(2, at = 4.5, las=1, colaxis="white", labels = FALSE)
mtext(expression(paste(italic(c[13]),'= 4.5')), 2, line = 1, at = 4.5, las = 2)
rect(3.5, 4.4, 4.3, 4.6, col = "lightgrey", border = "black", angle = 135, lty = 1)
rect(-1, -1, 4, 4.5, density = 7, border = "black", lty = 2)
rect(-1, -1, 4, 4.5, density = 0, border = "black", lty = 1)
#legend(2.1, 2.9, expression(italic(Q[1])), box.col = "white", bg = "white", adj = 0.55)
text(4.7, 3.1, expression(italic(Q[1])))
Arrows(4.5, 3.1, 3.5, 2.9, arr.length = 0.1, arr.width = 0.1)
text(4.7, 4.8, expression(italic(N[1])))
Arrows(4.5, 4.8, 4.15, 4.5, arr.length = 0.1, arr.width = 0.1)

plot(0, 0, type='l', xlim = c(1,7), ylim = c(1,7), lty = 2, xlab = expression(paste(italic(R[2]))), ylab = expression(paste(italic(R[3]))), bty = 'l', xaxt = 'n', yaxt = 'n', main = "Treatment rule q = 2")
axis(1, at = seq(1, 3, by = 1), las = 1)
axis(1, at = seq(5, 7, by = 1), las = 1)
axis(1, at = 4, las = 1, labels = FALSE)
mtext(expression(paste(italic(c[22]),'= 4')), 1, line = 1, at = 4)
axis(2, at = seq(1, 4, by = 1), las=1)
axis(2, at = 5, las=1, colaxis="white", labels = FALSE)
axis(2, at = seq(6, 7, by = 1), las=1)
mtext(expression(paste(italic(c[23]),'= 5')), 2, line = 1, at = 5, las = 2)
rect(3.5, 4.8, 4.4, 5.1, col = "lightgrey", border = "black", angle = 135, lty = 1)
rect(-1, -1, 4, 5, density = 7, border = "black", lty = 2)
rect(-1, -1, 4, 5, density = 0, border = "black", lty = 1)
#legend(2.1, 2.9, expression(italic(Q[1])), box.col = "white", bg = "white", adj = 0.55)
text(4.7, 3.1, expression(italic(Q[2])))
Arrows(4.5, 3.1, 3.5, 2.9, arr.length = 0.1, arr.width = 0.1)
text(4.7, 5.1, expression(italic(N[2])))
Arrows(4.5, 5.1, 4.15, 4.95, arr.length = 0.1, arr.width = 0.1)

####################
# Case study
#######

plot(0, 0, type='l', xlim = c(1,7), ylim = c(1,7), lty = 2, xlab = expression(paste(italic(R[1]))), ylab = expression(paste(italic(R[3]))), bty = 'l', xaxt = 'n', yaxt = 'n')
axis(1, at = seq(1, 3, by = 1), las = 1)
axis(1, at = seq(5, 7, by = 1), las = 1)
axis(1, at = 4, las = 1, labels = FALSE)
mtext(expression(paste(italic(c[11]),'= 4')), 1, line = 1, at = 4)
axis(2, at = seq(1, 7, by = 1), las=1)
axis(2, at = 4.5, las=1, colaxis="white", labels = FALSE)
mtext(expression(paste(italic(c[13]),'= 4.5')), 2, line = 1, at = 4.5)
rect(3.5, 4.4, 4.3, 4.6, col = "lightgrey", border = "black", angle = 135, lty = 2)
rect(-1, -1, 4, 4.5, density = 7, border = "black", lty = 2)
legend(2.1, 2.9, expression(italic(Q[1])), box.col = "white", bg = "white", adj = 0.55)
text(4.7, 4.8, expression(italic(N[1])))
#arrows(4.5, 4.5, 4.2, 4.5, angle = 4)
Arrows(4.5, 4.8, 4.15, 4.5, arr.length = 0.1, arr.width = 0.1)

plot(0, 0, type='l', xlim = c(1,7), ylim = c(1,7), lty = 2, xlab = expression(paste(italic(R[2]))), ylab = expression(paste(italic(R[3]))), bty = 'l', xaxt = 'n', yaxt = 'n')
axis(1, at = seq(1, 3, by = 1), las = 1)
axis(1, at = seq(5, 7, by = 1), las = 1)
axis(1, at = 4, las = 1, labels = FALSE)
mtext(expression(paste(italic(c[22]),'= 4')), 1, line = 1, at = 4)
axis(2, at = seq(1, 4, by = 1), las=1)
axis(2, at = seq(6, 7, by = 1), las=1)
axis(2, at = 5, las=1, colaxis="white", labels = FALSE)
mtext(expression(paste(italic(c[23]),'= 5')), 2, line = 1, at = 5)
rect(3.5, 4.8, 4.4, 5.1, col = "lightgrey", border = "black", angle = 135, lty = 2)
rect(-1, -1, 4, 5, density = 7, border = "black", lty = 2)
legend(2.1, 3.2, expression(italic(Q[2])), box.col = "white", bg = "white", adj = 0.55)
text(4.7, 5.3, expression(italic(N[2])))
#arrows(4.5, 4.5, 4.2, 4.5, angle = 4)
Arrows(4.5, 5.3, 4.2, 4.95, arr.length = 0.1, arr.width = 0.1)


==> graphics/old/rules3.R <==
####################
# Libraries
#######

library("shape")

####################
# Just rules
#######

plot(0, 0, type='l', xlim = c(1,7), ylim = c(1,7), lty = 2, xlab = expression(paste(italic(R[1]))), ylab = expression(paste(italic(R[3]))), bty = 'l', xaxt = 'n', yaxt = 'n')
axis(1, at = seq(1, 3, by = 1), las = 1)
axis(1, at = seq(5, 7, by = 1), las = 1)
axis(1, at = 4, las = 1, labels = FALSE)
mtext(expression(paste(italic(c[11]),'= 4')), 1, line = 1, at = 4)
axis(2, at = seq(1, 7, by = 1), las=1)
axis(2, at = 4.5, las=1, colaxis="white", labels = FALSE)
mtext(expression(paste(italic(c[13]),'= 4.5')), 2, line = 1, at = 4.5)
rect(-1, -1, 4, 4.5, density = 7, border = "black", lty = 2)
rect(-1, -1, 4, 4.5, density = 0, border = "black", lty = 1)
legend(2.1, 2.9, expression(italic(P[1])), box.col = "white", bg = "white", adj = 0.55)

plot(0, 0, type='l', xlim = c(1,7), ylim = c(1,7), lty = 2, xlab = expression(paste(italic(R[2]))), ylab = expression(paste(italic(R[3]))), bty = 'l', xaxt = 'n', yaxt = 'n')
axis(1, at = seq(1, 3, by = 1), las = 1)
axis(1, at = seq(5, 7, by = 1), las = 1)
axis(1, at = 4, las = 1, labels = FALSE)
mtext(expression(paste(italic(c[22]),'= 4')), 1, line = 1, at = 4)
axis(2, at = seq(1, 4, by = 1), las=1)
axis(2, at = seq(6, 7, by = 1), las=1)
axis(2, at = 5, las=1, colaxis="white", labels = FALSE)
mtext(expression(paste(italic(c[23]),'= 5')), 2, line = 1, at = 5)
rect(-1, -1, 4, 5, density = 7, border = "black", lty = 2)
rect(-1, -1, 4, 5, density = 0, border = "black", lty = 1)
legend(2.1, 3.2, expression(italic(P[2])), box.col = "white", bg = "white", adj = 0.55)

####################
# Rules and neighborhoods
#######

plot(0, 0, type='l', xlim = c(1,7), ylim = c(1,7), lty = 2, xlab = expression(paste(italic(R[1]))), ylab = expression(paste(italic(R[3]))), bty = 'l', xaxt = 'n', yaxt = 'n', main = "Treatment rule q = 1")
axis(1, at = seq(1, 3, by = 1), las = 1)
axis(1, at = seq(5, 7, by = 1), las = 1)
axis(1, at = 4, las = 1, labels = FALSE)
mtext(expression(paste(italic(c[11]),'= 4')), 1, line = 1, at = 4)
axis(2, at = seq(1, 7, by = 1), las=1)
axis(2, at = 4.5, las=1, colaxis="white", labels = FALSE)
mtext(expression(paste(italic(c[13]),'= 4.5')), 2, line = 1, at = 4.5, las = 2)
rect(3.5, 4.4, 4.3, 4.6, col = "lightgrey", border = "black", angle = 135, lty = 1)
rect(-1, -1, 4, 4.5, density = 7, border = "black", lty = 2)
rect(-1, -1, 4, 4.5, density = 0, border = "black", lty = 1)
#legend(2.1, 2.9, expression(italic(Q[1])), box.col = "white", bg = "white", adj = 0.55)
text(4.7, 3.1, expression(italic(P[1])))
Arrows(4.5, 3.1, 3.5, 2.9, arr.length = 0.1, arr.width = 0.1)
text(4.7, 4.8, expression(italic(N[1])))
Arrows(4.5, 4.8, 4.15, 4.5, arr.length = 0.1, arr.width = 0.1)

plot(0, 0, type='l', xlim = c(1,7), ylim = c(1,7), lty = 2, xlab = expression(paste(italic(R[2]))), ylab = expression(paste(italic(R[3]))), bty = 'l', xaxt = 'n', yaxt = 'n', main = "Treatment rule q = 2")
axis(1, at = seq(1, 3, by = 1), las = 1)
axis(1, at = seq(5, 7, by = 1), las = 1)
axis(1, at = 4, las = 1, labels = FALSE)
mtext(expression(paste(italic(c[22]),'= 4')), 1, line = 1, at = 4)
axis(2, at = seq(1, 4, by = 1), las=1)
axis(2, at = 5, las=1, colaxis="white", labels = FALSE)
axis(2, at = seq(6, 7, by = 1), las=1)
mtext(expression(paste(italic(c[23]),'= 5')), 2, line = 1, at = 5, las = 2)
rect(3.5, 4.8, 4.4, 5.1, col = "lightgrey", border = "black", angle = 135, lty = 1)
rect(-1, -1, 4, 5, density = 7, border = "black", lty = 2)
rect(-1, -1, 4, 5, density = 0, border = "black", lty = 1)
#legend(2.1, 2.9, expression(italic(Q[1])), box.col = "white", bg = "white", adj = 0.55)
text(4.7, 3.1, expression(italic(P[2])))
Arrows(4.5, 3.1, 3.5, 2.9, arr.length = 0.1, arr.width = 0.1)
text(4.7, 5.1, expression(italic(N[2])))
Arrows(4.5, 5.1, 4.15, 4.95, arr.length = 0.1, arr.width = 0.1)

####################
# Case study
#######

plot(0, 0, type='l', xlim = c(1,7), ylim = c(1,7), lty = 2, xlab = expression(paste(italic(R[1]))), ylab = expression(paste(italic(R[3]))), bty = 'l', xaxt = 'n', yaxt = 'n')
axis(1, at = seq(1, 3, by = 1), las = 1)
axis(1, at = seq(5, 7, by = 1), las = 1)
axis(1, at = 4, las = 1, labels = FALSE)
mtext(expression(paste(italic(c[11]),'= 4')), 1, line = 1, at = 4)
axis(2, at = seq(1, 7, by = 1), las=1)
axis(2, at = 4.5, las=1, colaxis="white", labels = FALSE)
mtext(expression(paste(italic(c[13]),'= 4.5')), 2, line = 1, at = 4.5)
rect(3.5, 4.4, 4.3, 4.6, col = "lightgrey", border = "black", angle = 135, lty = 2)
rect(-1, -1, 4, 4.5, density = 7, border = "black", lty = 2)
legend(2.1, 2.9, expression(italic(Q[1])), box.col = "white", bg = "white", adj = 0.55)
text(4.7, 4.8, expression(italic(N[1])))
#arrows(4.5, 4.5, 4.2, 4.5, angle = 4)
Arrows(4.5, 4.8, 4.15, 4.5, arr.length = 0.1, arr.width = 0.1)

plot(0, 0, type='l', xlim = c(1,7), ylim = c(1,7), lty = 2, xlab = expression(paste(italic(R[2]))), ylab = expression(paste(italic(R[3]))), bty = 'l', xaxt = 'n', yaxt = 'n')
axis(1, at = seq(1, 3, by = 1), las = 1)
axis(1, at = seq(5, 7, by = 1), las = 1)
axis(1, at = 4, las = 1, labels = FALSE)
mtext(expression(paste(italic(c[22]),'= 4')), 1, line = 1, at = 4)
axis(2, at = seq(1, 4, by = 1), las=1)
axis(2, at = seq(6, 7, by = 1), las=1)
axis(2, at = 5, las=1, colaxis="white", labels = FALSE)
mtext(expression(paste(italic(c[23]),'= 5')), 2, line = 1, at = 5)
rect(3.5, 4.8, 4.4, 5.1, col = "lightgrey", border = "black", angle = 135, lty = 2)
rect(-1, -1, 4, 5, density = 7, border = "black", lty = 2)
legend(2.1, 3.2, expression(italic(Q[2])), box.col = "white", bg = "white", adj = 0.55)
text(4.7, 5.3, expression(italic(N[2])))
#arrows(4.5, 4.5, 4.2, 4.5, angle = 4)
Arrows(4.5, 5.3, 4.2, 4.95, arr.length = 0.1, arr.width = 0.1)


==> graphics/old/rules__Autosaved_.R <==
####################
# Libraries
#######

library("shape")

####################
# Just rules
#######

plot(0, 0, type='l', xlim = c(1,7), ylim = c(1,7), lty = 2, xlab = expression(paste(italic(R[1]))), ylab = expression(paste(italic(R[3]))), bty = 'l', xaxt = 'n', yaxt = 'n')
axis(1, at = seq(1, 3, by = 1), las = 1)
axis(1, at = seq(5, 7, by = 1), las = 1)
axis(1, at = 4, las = 1, labels = FALSE)
mtext(expression(paste(italic(c[11]),'= 4')), 1, line = 1, at = 4)
axis(2, at = seq(1, 7, by = 1), las=1)
axis(2, at = 4.5, las=1, colaxis="white", labels = FALSE)
mtext(expression(paste(italic(c[13]),'= 4.5')), 2, line = 1, at = 4.5)
rect(-1, -1, 4, 4.5, density = 7, border = "black", lty = 2)
legend(2.1, 2.9, expression(italic(Q[1])), box.col = "white", bg = "white", adj = 0.55)

plot(0, 0, type='l', xlim = c(1,7), ylim = c(1,7), lty = 2, xlab = expression(paste(italic(R[2]))), ylab = expression(paste(italic(R[3]))), bty = 'l', xaxt = 'n', yaxt = 'n')
axis(1, at = seq(1, 3, by = 1), las = 1)
axis(1, at = seq(5, 7, by = 1), las = 1)
axis(1, at = 4, las = 1, labels = FALSE)
mtext(expression(paste(italic(c[22]),'= 4')), 1, line = 1, at = 4)
axis(2, at = seq(1, 4, by = 1), las=1)
axis(2, at = seq(6, 7, by = 1), las=1)
axis(2, at = 5, las=1, colaxis="white", labels = FALSE)
mtext(expression(paste(italic(c[23]),'= 5')), 2, line = 1, at = 5)
rect(-1, -1, 4, 5, density = 7, border = "black", lty = 2)
legend(2.1, 3.2, expression(italic(Q[2])), box.col = "white", bg = "white", adj = 0.55)

####################
# Rules and neighborhoods
#######

plot(0, 0, type='l', xlim = c(1,7), ylim = c(1,7), lty = 2, xlab = expression(paste(italic(R[1]))), ylab = expression(paste(italic(R[3]))), bty = 'l', xaxt = 'n', yaxt = 'n', main = "Treatment rule 1")
axis(1, at = seq(1, 3, by = 1), las = 1)
axis(1, at = seq(5, 7, by = 1), las = 1)
axis(1, at = 4, las = 1, labels = FALSE)
mtext(expression(paste(italic(c[11]),'= 4')), 1, line = 1, at = 4)
axis(2, at = seq(1, 7, by = 1), las=1)
axis(2, at = 4.5, las=1, colaxis="white", labels = FALSE)
mtext(expression(paste(italic(c[13]),'= 4.5')), 2, line = 1, at = 4.5, las = 2)
rect(3.5, 4.4, 4.3, 4.6, col = "lightgrey", border = "black", angle = 135, lty = 2)
rect(-1, -1, 4, 4.5, density = 7, border = "black", lty = 2)
#legend(2.1, 2.9, expression(italic(Q[1])), box.col = "white", bg = "white", adj = 0.55)
text(4.7, 3.1, expression(italic(Q[1])))
Arrows(4.5, 3.1, 3.5, 2.9, arr.length = 0.1, arr.width = 0.1)
text(4.7, 4.8, expression(italic(N[1])))
Arrows(4.5, 4.8, 4.15, 4.5, arr.length = 0.1, arr.width = 0.1)

plot(0, 0, type='l', xlim = c(1,7), ylim = c(1,7), lty = 2, xlab = expression(paste(italic(R[2]))), ylab = expression(paste(italic(R[3]))), bty = 'l', xaxt = 'n', yaxt = 'n', main = "Treatment rule 2")
axis(1, at = seq(1, 3, by = 1), las = 1)
axis(1, at = seq(5, 7, by = 1), las = 1)
axis(1, at = 4, las = 1, labels = FALSE)
mtext(expression(paste(italic(c[22]),'= 4')), 1, line = 1, at = 4)
axis(2, at = seq(1, 4, by = 1), las=1)
axis(2, at = 5, las=1, colaxis="white", labels = FALSE)
axis(2, at = seq(6, 7, by = 1), las=1)
mtext(expression(paste(italic(c[23]),'= 5')), 2, line = 1, at = 5, las = 2)
rect(3.5, 4.8, 4.4, 5.1, col = "lightgrey", border = "black", angle = 135, lty = 2)
rect(-1, -1, 4, 5, density = 7, border = "black", lty = 2)
#legend(2.1, 2.9, expression(italic(Q[1])), box.col = "white", bg = "white", adj = 0.55)
text(4.7, 3.1, expression(italic(Q[2])))
Arrows(4.5, 3.1, 3.5, 2.9, arr.length = 0.1, arr.width = 0.1)
text(4.7, 5.1, expression(italic(N[2])))
Arrows(4.5, 5.1, 4.15, 4.95, arr.length = 0.1, arr.width = 0.1)

####################
# Case study
#######

plot(0, 0, type='l', xlim = c(1,7), ylim = c(1,7), lty = 2, xlab = expression(paste(italic(R[1]))), ylab = expression(paste(italic(R[3]))), bty = 'l', xaxt = 'n', yaxt = 'n')
axis(1, at = seq(1, 3, by = 1), las = 1)
axis(1, at = seq(5, 7, by = 1), las = 1)
axis(1, at = 4, las = 1, labels = FALSE)
mtext(expression(paste(italic(c[11]),'= 4')), 1, line = 1, at = 4)
axis(2, at = seq(1, 7, by = 1), las=1)
axis(2, at = 4.5, las=1, colaxis="white", labels = FALSE)
mtext(expression(paste(italic(c[13]),'= 4.5')), 2, line = 1, at = 4.5)
rect(3.5, 4.4, 4.3, 4.6, col = "lightgrey", border = "black", angle = 135, lty = 2)
rect(-1, -1, 4, 4.5, density = 7, border = "black", lty = 2)
legend(2.1, 2.9, expression(italic(Q[1])), box.col = "white", bg = "white", adj = 0.55)
text(4.7, 4.8, expression(italic(N[1])))
#arrows(4.5, 4.5, 4.2, 4.5, angle = 4)
Arrows(4.5, 4.8, 4.15, 4.5, arr.length = 0.1, arr.width = 0.1)

plot(0, 0, type='l', xlim = c(1,7), ylim = c(1,7), lty = 2, xlab = expression(paste(italic(R[2]))), ylab = expression(paste(italic(R[3]))), bty = 'l', xaxt = 'n', yaxt = 'n')
axis(1, at = seq(1, 3, by = 1), las = 1)
axis(1, at = seq(5, 7, by = 1), las = 1)
axis(1, at = 4, las = 1, labels = FALSE)
mtext(expression(paste(italic(c[22]),'= 4')), 1, line = 1, at = 4)
axis(2, at = seq(1, 4, by = 1), las=1)
axis(2, at = seq(6, 7, by = 1), las=1)
axis(2, at = 5, las=1, colaxis="white", labels = FALSE)
mtext(expression(paste(italic(c[23]),'= 5')), 2, line = 1, at = 5)
rect(3.5, 4.8, 4.4, 5.1, col = "lightgrey", border = "black", angle = 135, lty = 2)
rect(-1, -1, 4, 5, density = 7, border = "black", lty = 2)
legend(2.1, 3.2, expression(italic(Q[2])), box.col = "white", bg = "white", adj = 0.55)
text(4.7, 5.3, expression(italic(N[2])))
#arrows(4.5, 4.5, 4.2, 4.5, angle = 4)
Arrows(4.5, 5.3, 4.2, 4.95, arr.length = 0.1, arr.width = 0.1)


==> graphics/rules4.R <==
####################
# Libraries
#######

library("shape")

####################
# Just rules
#######

plot(0, 0, type='l', xlim = c(1,7), ylim = c(1,7), lty = 2, xlab = expression(paste(italic(R[1]))), ylab = expression(paste(italic(R[3]))), bty = 'l', xaxt = 'n', yaxt = 'n')
axis(1, at = seq(1, 3, by = 1), las = 1)
axis(1, at = seq(5, 7, by = 1), las = 1)
axis(1, at = 4, las = 1, labels = FALSE)
mtext(expression(paste(italic(c[11]),'= 4')), 1, line = 1, at = 4)
axis(2, at = seq(1, 7, by = 1), las=1)
axis(2, at = 4.5, las=1, colaxis="white", labels = FALSE)
mtext(expression(paste(italic(c[13]),'= 4.5')), 2, line = 1, at = 4.5)
rect(-1, -1, 4, 4.5, density = 7, border = "black", lty = 2)
rect(-1, -1, 4, 4.5, density = 0, border = "black", lty = 1)
legend(2.1, 2.9, expression(italic(P[1])), box.col = "white", bg = "white", adj = 0.55)

plot(0, 0, type='l', xlim = c(1,7), ylim = c(1,7), lty = 2, xlab = expression(paste(italic(R[2]))), ylab = expression(paste(italic(R[3]))), bty = 'l', xaxt = 'n', yaxt = 'n')
axis(1, at = seq(1, 3, by = 1), las = 1)
axis(1, at = seq(5, 7, by = 1), las = 1)
axis(1, at = 4, las = 1, labels = FALSE)
mtext(expression(paste(italic(c[22]),'= 4')), 1, line = 1, at = 4)
axis(2, at = seq(1, 4, by = 1), las=1)
axis(2, at = seq(6, 7, by = 1), las=1)
axis(2, at = 5, las=1, colaxis="white", labels = FALSE)
mtext(expression(paste(italic(c[23]),'= 5')), 2, line = 1, at = 5)
rect(-1, -1, 4, 5, density = 7, border = "black", lty = 2)
rect(-1, -1, 4, 5, density = 0, border = "black", lty = 1)
legend(2.1, 3.2, expression(italic(P[2])), box.col = "white", bg = "white", adj = 0.55)

####################
# Rules and neighborhoods
#######

plot(0, 0, type='l', xlim = c(1,7), ylim = c(1,7), lty = 2, xlab = expression(paste(italic(R[11]))), ylab = expression(paste(italic(R[12]))), bty = 'l', xaxt = 'n', yaxt = 'n', main = mtext(expression(paste('Treatment rule ', paste(italic(j),'= 1')))))
axis(1, at = seq(1, 3, by = 1), las = 1)
axis(1, at = seq(5, 7, by = 1), las = 1)
axis(1, at = 4, las = 1, labels = FALSE)
mtext(expression(paste(italic(c[11]),'= 4')), 1, line = 1, at = 4)
axis(2, at = seq(1, 7, by = 1), las=1)
axis(2, at = 4.5, las=1, colaxis = "white", labels = FALSE)
mtext(expression(paste(italic(c[12]),'= 4.5')), 2, line = 1, at = 4.5, las = 2)
rect(3.5, 4.4, 4.3, 4.6, col = "lightgrey", border = "black", lty = 1)
rect(-1, -1, 4, 4.5, density = 10, border = "black", angle = 135, lty = 2)
rect(-1, -1, 4, 4.5, density = 0, border = "black", angle = 135,  lty = 1)
#legend(2.1, 2.9, expression(italic(Q[1])), box.col = "white", bg = "white", adj = 0.55)
#text(4.7, 3.1, expression(italic(P[1])))
#Arrows(4.5, 3.1, 3.5, 2.9, arr.length = 0.1, arr.width = 0.1)
#text(4.7, 4.8, expression(italic(N[1])))
#Arrows(4.5, 4.8, 4.15, 4.5, arr.length = 0.1, arr.width = 0.1)
legend(4, 7, fill = c("black", "lightgrey"), angle = c(135, NA), density = c(15, NA), legend = c("Region of treatment assignment", "Neighborhood for idenfication"))
            
plot(0, 0, type='l', xlim = c(1,7), ylim = c(1,7), lty = 2, xlab = expression(paste(italic(R[21]))), ylab = expression(paste(italic(R[22]))), bty = 'l', xaxt = 'n', yaxt = 'n', main = mtext(expression(paste('Treatment rule ', paste(italic(j),'= 2')))))
axis(1, at = seq(1, 3, by = 1), las = 1)
axis(1, at = seq(5, 7, by = 1), las = 1)
axis(1, at = 4, las = 1, labels = FALSE)
mtext(expression(paste(italic(c[21]),'= 4')), 1, line = 1, at = 4)
axis(2, at = seq(1, 4, by = 1), las=1)
axis(2, at = 5, las = 1, colaxis = "white", labels = FALSE)
axis(2, at = seq(6, 7, by = 1), las=1)
mtext(expression(paste(italic(c[22]),'= 5')), 2, line = 1, at = 5, las = 2)
rect(3.5, 4.8, 4.4, 5.1, col = "lightgrey", border = "black", angle = 135, lty = 1)
rect(-1, -1, 4, 5, density = 10, border = "black", angle = 135, lty = 2)
rect(-1, -1, 4, 5, density = 0, border = "black", angle = 135, lty = 1)
#legend(2.1, 2.9, expression(italic(Q[1])), box.col = "white", bg = "white", adj = 0.55)
#text(4.7, 3.1, expression(italic(P[2])))
#Arrows(4.5, 3.1, 3.5, 2.9, arr.length = 0.1, arr.width = 0.1)
#text(4.7, 5.1, expression(italic(N[2])))
#Arrows(4.5, 5.1, 4.15, 4.95, arr.length = 0.1, arr.width = 0.1)
legend(4, 7, fill = c("black", "lightgrey"), angle = c(135, NA), density = c(15, NA), legend = c("Region of treatment assignment", "Neighborhood for idenfication"))

####################
# Case study
#######

plot(0, 0, type='l', xlim = c(1,7), ylim = c(1,7), lty = 2, xlab = expression(paste(italic(R[1]))), ylab = expression(paste(italic(R[3]))), bty = 'l', xaxt = 'n', yaxt = 'n')
axis(1, at = seq(1, 3, by = 1), las = 1)
axis(1, at = seq(5, 7, by = 1), las = 1)
axis(1, at = 4, las = 1, labels = FALSE)
mtext(expression(paste(italic(c[11]),'= 4')), 1, line = 1, at = 4)
axis(2, at = seq(1, 7, by = 1), las=1)
axis(2, at = 4.5, las=1, colaxis="white", labels = FALSE)
mtext(expression(paste(italic(c[13]),'= 4.5')), 2, line = 1, at = 4.5)
rect(3.5, 4.4, 4.3, 4.6, col = "lightgrey", border = "black", angle = 135, lty = 2)
rect(-1, -1, 4, 4.5, density = 7, border = "black", lty = 2)
legend(2.1, 2.9, expression(italic(Q[1])), box.col = "white", bg = "white", adj = 0.55)
text(4.7, 4.8, expression(italic(N[1])))
#arrows(4.5, 4.5, 4.2, 4.5, angle = 4)
Arrows(4.5, 4.8, 4.15, 4.5, arr.length = 0.1, arr.width = 0.1)

plot(0, 0, type='l', xlim = c(1,7), ylim = c(1,7), lty = 2, xlab = expression(paste(italic(R[2]))), ylab = expression(paste(italic(R[3]))), bty = 'l', xaxt = 'n', yaxt = 'n')
axis(1, at = seq(1, 3, by = 1), las = 1)
axis(1, at = seq(5, 7, by = 1), las = 1)
axis(1, at = 4, las = 1, labels = FALSE)
mtext(expression(paste(italic(c[22]),'= 4')), 1, line = 1, at = 4)
axis(2, at = seq(1, 4, by = 1), las=1)
axis(2, at = seq(6, 7, by = 1), las=1)
axis(2, at = 5, las=1, colaxis="white", labels = FALSE)
mtext(expression(paste(italic(c[23]),'= 5')), 2, line = 1, at = 5)
rect(3.5, 4.8, 4.4, 5.1, col = "lightgrey", border = "black", angle = 135, lty = 2)
rect(-1, -1, 4, 5, density = 7, border = "black", lty = 2)
legend(2.1, 3.2, expression(italic(Q[2])), box.col = "white", bg = "white", adj = 0.55)
text(4.7, 5.3, expression(italic(N[2])))
#arrows(4.5, 4.5, 4.2, 4.5, angle = 4)
Arrows(4.5, 5.3, 4.2, 4.95, arr.length = 0.1, arr.width = 0.1)

